PS18kh: A New Tidal Disruption Event with a Non-Axisymmetric Accretion Disk

We present the discovery of PS18kh, a tidal disruption event (TDE) discovered at the center of SDSS J075654.53+341543.6 ($d\simeq322$ Mpc) by the Pan-STARRS Survey for Transients. Our dataset includes pre-discovery survey data from Pan-STARRS, the All-Sky Automated Survey for Supernovae (ASAS-SN), and the Asteroid Terrestrial-impact Last Alert System (ATLAS) as well as high-cadence, multi-wavelength follow-up data from ground-based telescopes and Swift, spanning from 56 days before peak light until 75 days after. The optical/UV emission from PS18kh is well-fit as a blackbody with temperatures ranging from $T\simeq12000$ K to $T\simeq25000$ K and it peaked at a luminosity of $L\simeq8.8\times10^{43}$ ergs s$^{-1}$. PS18kh radiated $E=(3.45\pm0.22)\times10^{50}$ ergs over the period of observation, with $(1.42\pm0.20)\times10^{50}$ ergs being released during the rise to peak. Spectra of PS18kh show a changing, boxy/double-peaked H$\alpha$ emission feature, which becomes more prominent over time. We use models of non-axisymmetric accretion disks to describe the profile of the H$\alpha$ line and its evolution. We find that at early times the high accretion rate leads the disk to emit a wind which modifies the shape of the line profile and makes it bell-shaped. At late times, the wind becomes optically thin, allowing the non-axisymmetric perturbations to show up in the line profile. The line-emitting portion of the disk extends from $r_{\rm in}\sim60r_{\rm g}$ to an outer radius of $r_{\rm out}\sim1400r_{\rm g}$ and the perturbations can be represented either as an eccentricity in the outer rings of the disk or as a spiral arm in the inner disk.

==> anc/phot_mr_table.txt <==
Title: Modeling the Evolution of the Accretion Disk and Stellar Debris Following the Tidal Disruption Event PS18kh Using Its Broad Emission Lines
Authors: T. W.-S. Holoien et al.
Table: Table 3 - Host-Subtracted Photometry of PS18kh
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1- 19 A19    d       MJD        MJD or Combined MJD Range (1)
  21- 24 A4     ---     Filter     Photometric Filter 
  26- 35 A10    mag     Magnitude  Magnitude and Uncertainty or 3-sigma Upper Limit (2)
  37- 43 A7     ---     Telescope  Telescope or Observatory Used for Observation
--------------------------------------------------------------------------------
Note (1):   A range of MJDs indicates the MJD range of all observations combined to obtain a single magnitude measurement
Note (2):   All magnitudes are in the AB system and have been corrected for Galactic extinction
Note (1):   The Telescope column indicates the source of the data in each epoch: “PS1”, “ASAS-SN”, and “ATLAS” are used for Pan-STARRS, ASAS-SN, and ATLAS survey data, respec- tively; “CFHT”, “PO”, and “LT” are used for Canada-France- Hawaii Telescope, Post Observatory, and Liverpool Telescope data, respectively; and “Swift” is used for Swift UVOT data. “Syn” indicates magnitudes synthesized from follow-up spectra.
--------------------------------------------------------------------------------
58220.286           z    18.16 0.04 PS1     
58225.250           z    18.24 0.06 PS1     
58260.258           z    19.06 0.04 PS1     
58262.257           z    19.10 0.12 PS1     
58272.260           z    19.29 0.20 PS1     
58273.261           z    19.29 0.16 PS1     
58179.325           i    18.55 0.11 PS1     
58179.337           i    18.45 0.08 PS1     
58179.349           i    18.53 0.10 PS1     
58179.361           i    18.44 0.11 PS1     
58207.300           i    18.14 0.37 Syn     
58208.400           i    18.20 0.39 Syn     
58215.907           i    18.20 0.27 LT      
58219.300           i    18.20 0.39 Syn     
58220.170           i    18.12 0.25 PO      
58220.285           i    17.99 0.03 PS1     
58221.174           i    18.42 0.33 PO      
58221.300           i    18.14 0.37 Syn     
58222.194           i    18.01 0.22 PO      
58223.164           i    18.38 0.32 PO      
58224.175           i    18.20 0.27 PO      
58225.165           i    18.20 0.27 PO      
58225.249           i    18.15 0.05 PS1     
58226.155           i    18.23 0.28 PO      
58229.210           i    18.42 0.33 PO      
58230.155           i    18.32 0.31 PO      
58230.196           i    18.48 0.37 PO      
58232.167           i    18.48 0.36 PO      
58233.205           i    18.20 0.29 PO      
58235.206           i    18.26 0.29 PO      
58236.200           i    18.48 0.36 PO      
58236.890           i    18.56 0.42 LT      
58246.212           i    18.56 0.37 PO      
58260.260           i    18.82 0.03 PS1     
58262.259           i    18.89 0.10 PS1     
58269.262           i    19.08 0.11 PS1     
58271.263           i    19.05 0.13 PS1     
58272.262           i    19.08 0.12 PS1     
58273.263           i    19.04 0.08 PS1     
58152.464-58157.556 o    >20.93     ATLAS   
58160.542-58160.585 o    19.77 0.22 ATLAS   
58161.488-58161.528 o    19.94 0.24 ATLAS   
58162.453-58162.486 o    19.84 0.17 ATLAS   
58165.514-58165.553 o    19.08 0.14 ATLAS   
58169.487-58169.525 o    18.77 0.10 ATLAS   
58183.383-58183.415 o    17.92 0.04 ATLAS   
58185.375-58185.407 o    17.83 0.04 ATLAS   
58205.347-58205.378 o    17.67 0.09 ATLAS   
58207.341-58207.368 o    17.70 0.05 ATLAS   
58213.334-58213.364 o    17.90 0.04 ATLAS   
58221.359-58221.370 o    17.97 0.06 ATLAS   
58231.303-58231.330 o    18.27 0.07 ATLAS   
58253.317-58261.308 o    18.86 0.07 ATLAS   
58184.300           r    18.20 0.28 Syn     
58195.300           r    17.63 0.20 Syn     
58195.400           r    17.94 0.24 Syn     
58197.100           r    17.88 0.23 Syn     
58203.000           r    17.83 0.23 Syn     
58207.300           r    18.11 0.27 Syn     
58208.400           r    18.15 0.28 Syn     
58209.400           r    18.11 0.27 Syn     
58214.800           r    18.48 0.35 Syn     
58215.907           r    18.17 0.18 LT      
58219.300           r    18.33 0.31 Syn     
58220.164           r    18.36 0.20 PO      
58220.285           r    18.18 0.03 PS1     
58221.168           r    18.31 0.20 PO      
58221.300           r    18.43 0.34 Syn     
58221.900           r    18.33 0.31 Syn     
58222.189           r    18.33 0.20 PO      
58223.158           r    18.31 0.20 PO      
58224.169           r    18.38 0.21 PO      
58224.900           r    18.38 0.32 Syn     
58225.159           r    18.33 0.20 PO      
58225.249           r    18.30 0.05 PS1     
58226.149           r    18.46 0.22 PO      
58229.204           r    18.36 0.21 PO      
58230.149           r    18.74 0.30 PO      
58230.191           r    18.59 0.27 PO      
58231.195           r    18.74 0.30 PO      
58232.162           r    18.46 0.23 PO      
58233.161           r    18.68 0.29 PO      
58233.199           r    18.90 0.39 PO      
58234.200           r    19.01 0.40 PO      
58234.203           r    18.57 0.26 PO      
58235.200           r    18.65 0.28 PO      
58236.194           r    18.46 0.24 PO      
58236.890           r    18.51 0.27 LT      
58237.221           r    18.83 0.33 PO      
58237.930           r    18.46 0.29 LT      
58239.219           r    18.65 0.28 PO      
58240.162           r    18.97 0.36 PO      
58242.164           r    18.90 0.34 PO      
58243.162           r    18.71 0.29 PO      
58244.170           r    18.94 0.35 PO      
58246.205           r    18.90 0.34 PO      
58248.162           r    18.97 0.36 PO      
58249.159           r    18.90 0.34 PO      
58251.218           r    19.01 0.38 PO      
58252.166           r    18.80 0.31 PO      
58253.173           r    18.80 0.31 PO      
58254.172           r    18.97 0.36 PO      
58255.186           r    18.94 0.35 PO      
58257.168           r    18.77 0.30 PO      
58260.262           r    18.98 0.03 PS1     
58262.261           r    19.02 0.11 PS1     
58264.153           r    18.80 0.33 PO      
58269.264           r    19.27 0.12 PS1     
58271.265           r    19.21 0.12 PS1     
58272.264           r    19.35 0.11 PS1     
58273.265           r    19.23 0.09 PS1     
58140.450           V    >18.89     ASAS-SN 
58152.430           V    >17.79     ASAS-SN 
58153.440           V    >18.21     ASAS-SN 
58160.490           V    >18.62     ASAS-SN 
58170.450           V    17.72 0.16 ASAS-SN 
58184.300           V    17.76 0.16 Syn     
58194.350           V    17.18 0.13 ASAS-SN 
58195.300           V    17.40 0.14 Syn     
58195.320           V    17.14 0.11 ASAS-SN 
58195.400           V    17.54 0.15 Syn     
58197.100           V    17.51 0.15 Syn     
58203.000           V    17.53 0.15 Syn     
58204.533           V    17.84 0.26 Swift   
58207.300           V    17.84 0.16 Syn     
58207.340           V    17.57 0.32 ASAS-SN 
58208.400           V    17.89 0.17 Syn     
58208.843           V    18.17 0.28 Swift   
58209.400           V    17.84 0.16 Syn     
58210.378           V    18.68 0.86 Swift   
58211.010           V    17.70 0.40 ASAS-SN 
58213.032           V    17.97 0.33 Swift   
58214.800           V    18.25 0.19 Syn     
58215.026           V    18.06 0.25 Swift   
58215.900           V    18.49 0.22 Syn     
58215.904           V    18.12 0.04 LT      
58219.300           V    18.13 0.18 Syn     
58220.153           V    18.13 0.02 PO      
58221.156           V    18.21 0.04 PO      
58221.217           V    18.54 0.33 Swift   
58221.300           V    18.25 0.19 Syn     
58221.900           V    18.23 0.19 Syn     
58222.177           V    18.29 0.03 PO      
58223.147           V    18.19 0.04 PO      
58223.270           V    18.04 0.36 Swift   
58224.158           V    18.19 0.03 PO      
58224.900           V    18.21 0.19 Syn     
58225.148           V    18.23 0.04 PO      
58226.138           V    18.19 0.04 PO      
58229.193           V    18.29 0.04 PO      
58230.138           V    18.51 0.07 PO      
58230.179           V    18.51 0.09 PO      
58232.144           V    18.51 0.05 PO      
58233.143           V    18.47 0.05 PO      
58233.186           V    18.43 0.11 PO      
58233.200           V    18.43 0.21 Syn     
58234.022           V    18.45 0.39 Swift   
58234.185           V    18.51 0.05 PO      
58234.186           V    18.85 0.11 PO      
58235.187           V    18.99 0.15 PO      
58235.300           V    18.60 0.23 Syn     
58235.900           V    18.75 0.25 Syn     
58236.183           V    18.67 0.12 PO      
58236.887           V    18.77 0.15 LT      
58237.079           V    18.41 0.33 Swift   
58237.203           V    18.77 0.11 PO      
58237.900           V    18.75 0.25 Syn     
58239.200           V    18.75 0.10 PO      
58240.138           V    18.43 0.34 Swift   
58240.144           V    18.60 0.05 PO      
58242.144           V    18.93 0.07 PO      
58242.200           V    18.75 0.25 Syn     
58242.319           V    18.49 0.46 Swift   
58243.144           V    18.75 0.04 PO      
58244.152           V    18.65 0.04 PO      
58246.186           V    18.82 0.06 PO      
58247.152           V    18.93 0.07 PO      
58248.144           V    18.63 0.05 PO      
58248.200           V    18.68 0.24 Syn     
58249.143           V    18.75 0.06 PO      
58249.800           V    18.77 0.25 Syn     
58252.147           V    18.77 0.06 PO      
58253.153           V    18.99 0.07 PO      
58253.200           V    18.72 0.25 Syn     
58254.153           V    18.80 0.06 PO      
58255.167           V    18.85 0.06 PO      
58256.154           V    19.10 0.07 PO      
58256.300           V    18.90 0.27 Syn     
58257.147           V    18.99 0.07 PO      
58258.182           V    19.30 0.15 PO      
58259.200           V    18.96 0.28 Syn     
58263.129           V    19.07 0.13 PO      
58264.133           V    19.33 0.15 PO      
58268.138           V    19.23 0.14 PO      
58271.182           V    19.30 0.11 PO      
58137.139-58147.192 g    >19.84     ASAS-SN 
58154.141-58158.142 g    >19.68     ASAS-SN 
58160.122-58164.100 g    19.29 0.28 ASAS-SN 
58170.076-58174.086 g    18.37 0.21 ASAS-SN 
58179.128           g    17.80 0.50 ASAS-SN 
58183.189           g    17.64 0.13 ASAS-SN 
58184.154           g    17.67 0.12 ASAS-SN 
58184.300           g    17.57 0.15 Syn     
58189.162           g    17.25 0.10 ASAS-SN 
58193.229           g    17.17 0.08 ASAS-SN 
58195.300           g    17.30 0.14 Syn     
58195.400           g    17.30 0.14 Syn     
58197.100           g    17.32 0.14 Syn     
58198.137           g    17.11 0.08 ASAS-SN 
58200.141           g    17.41 0.11 ASAS-SN 
58201.168           g    17.49 0.11 ASAS-SN 
58203.032           g    17.64 0.44 ASAS-SN 
58204.029           g    17.63 0.53 ASAS-SN 
58206.024           g    17.58 0.52 ASAS-SN 
58206.116           g    17.73 0.23 ASAS-SN 
58207.113           g    17.97 0.46 ASAS-SN 
58207.300           g    17.83 0.17 Syn     
58208.400           g    17.90 0.17 Syn     
58209.107           g    17.59 0.21 ASAS-SN 
58211.010           g    17.93 0.23 ASAS-SN 
58212.007           g    17.96 0.26 ASAS-SN 
58213.097           g    18.24 0.19 ASAS-SN 
58214.002           g    18.25 0.31 ASAS-SN 
58214.999           g    18.08 0.25 ASAS-SN 
58215.906           g    18.09 0.12 LT      
58218.114           g    17.98 0.27 ASAS-SN 
58219.114           g    18.20 0.13 ASAS-SN 
58220.158           g    18.19 0.12 PO      
58220.284           g    18.09 0.04 PS1     
58221.162           g    18.25 0.13 PO      
58221.300           g    18.27 0.21 Syn     
58222.183           g    18.17 0.12 PO      
58223.153           g    18.16 0.12 PO      
58224.164           g    18.27 0.13 PO      
58225.153           g    18.20 0.13 PO      
58225.248           g    18.19 0.04 PS1     
58226.144           g    18.35 0.14 PO      
58229.198           g    18.30 0.14 PO      
58230.144           g    18.33 0.14 PO      
58230.185           g    18.28 0.14 PO      
58232.156           g    18.54 0.18 PO      
58233.156           g    18.35 0.16 PO      
58233.194           g    18.56 0.20 PO      
58234.194           g    18.43 0.18 PO      
58234.197           g    18.47 0.17 PO      
58235.194           g    18.56 0.20 PO      
58235.300           g    18.63 0.26 Syn     
58236.188           g    18.52 0.19 PO      
58236.889           g    18.63 0.21 LT      
58237.212           g    18.71 0.22 PO      
58237.929           g    18.73 0.24 LT      
58239.209           g    18.67 0.21 PO      
58240.158           g    18.85 0.23 PO      
58242.156           g    18.65 0.19 PO      
58243.156           g    18.75 0.21 PO      
58244.164           g    18.75 0.21 PO      
58246.195           g    18.75 0.21 PO      
58248.156           g    18.65 0.19 PO      
58249.153           g    18.83 0.22 PO      
58249.800           g    18.75 0.28 Syn     
58252.156           g    18.87 0.23 PO      
58253.163           g    18.73 0.20 PO      
58253.200           g    18.83 0.30 Syn     
58254.163           g    18.87 0.23 PO      
58255.177           g    18.83 0.22 PO      
58256.163           g    18.83 0.22 PO      
58256.300           g    18.91 0.32 Syn     
58257.157           g    18.87 0.23 PO      
58259.200           g    18.93 0.32 Syn     
58260.265           g    18.90 0.04 PS1     
58262.182           g    18.91 0.26 PO      
58262.264           g    18.93 0.12 PS1     
58266.168           g    18.89 0.27 PO      
58269.266           g    18.97 0.07 PS1     
58271.267           g    19.05 0.09 PS1     
58272.185           g    19.14 0.30 PO      
58272.266           g    19.09 0.05 PS1     
58273.268           g    19.22 0.17 PS1     
58276.189           g    19.57 0.46 PO      
58184.300           B    17.52 0.12 Syn     
58195.300           B    17.33 0.12 Syn     
58195.400           B    17.26 0.12 Syn     
58204.528           B    17.51 0.11 Swift   
58207.300           B    17.85 0.13 Syn     
58208.400           B    17.92 0.13 Syn     
58208.840           B    17.66 0.11 Swift   
58210.376           B    17.63 0.20 Swift   
58212.638           B    17.86 0.19 Swift   
58213.029           B    18.02 0.18 Swift   
58215.024           B    17.71 0.11 Swift   
58215.905           B    18.26 0.03 LT      
58220.147           B    18.22 0.03 PO      
58221.151           B    18.33 0.05 PO      
58221.213           B    18.22 0.14 Swift   
58221.300           B    18.26 0.14 Syn     
58222.168           B    18.37 0.03 PO      
58223.136           B    18.19 0.03 PO      
58223.267           B    18.16 0.20 Swift   
58224.147           B    18.44 0.03 PO      
58225.136           B    18.44 0.03 PO      
58226.127           B    18.37 0.03 PO      
58228.508           B    18.34 0.37 Swift   
58229.182           B    18.49 0.05 PO      
58230.127           B    18.40 0.05 PO      
58230.168           B    18.52 0.08 PO      
58231.961           B    18.25 0.33 Swift   
58232.127           B    18.61 0.05 PO      
58233.126           B    18.58 0.05 PO      
58233.168           B    18.58 0.06 PO      
58234.168           B    18.70 0.05 PO      
58234.168           B    18.73 0.08 PO      
58235.169           B    18.70 0.10 PO      
58235.300           B    18.64 0.16 Syn     
58236.168           B    18.73 0.10 PO      
58236.888           B    18.56 0.09 LT      
58237.185           B    18.72 0.10 PO      
58237.928           B    18.95 0.17 LT      
58239.182           B    18.76 0.10 PO      
58240.127           B    18.67 0.05 PO      
58242.127           B    18.91 0.04 PO      
58243.127           B    19.01 0.06 PO      
58244.135           B    18.89 0.04 PO      
58246.168           B    18.91 0.06 PO      
58247.135           B    19.00 0.05 PO      
58248.127           B    18.76 0.05 PO      
58249.126           B    18.76 0.07 PO      
58249.365           B    19.14 0.32 Swift   
58249.800           B    18.73 0.16 Syn     
58252.127           B    18.81 0.06 PO      
58252.146           B    18.64 0.39 Swift   
58253.133           B    19.09 0.06 PO      
58253.200           B    18.86 0.17 Syn     
58254.133           B    18.81 0.06 PO      
58255.147           B    18.88 0.06 PO      
58255.733           B    18.94 0.53 Swift   
58256.134           B    18.91 0.07 PO      
58256.300           B    18.89 0.17 Syn     
58257.126           B    19.03 0.06 PO      
58259.200           B    18.94 0.17 Syn     
58261.117           B    18.96 0.35 Swift   
58264.035           B    19.71 0.69 Swift   
58267.130           B    19.10 0.11 PO      
58267.821           B    19.07 0.47 Swift   
58270.139           B    19.46 0.08 PO      
58273.189           B    19.26 0.09 PO      
58277.147           B    19.00 0.11 PO      
58219.281           u    18.14 0.03 CFHT    
58220.339           u    18.16 0.03 CFHT    
58221.256           u    18.14 0.03 CFHT    
58221.300           u    18.08 0.11 Syn     
58227.269           u    18.27 0.03 CFHT    
58231.323           u    18.36 0.04 CFHT    
58232.230           u    18.40 0.04 CFHT    
58253.200           u    18.57 0.12 Syn     
58253.272           u    18.76 0.05 CFHT    
58254.253           u    18.72 0.05 CFHT    
58257.239           u    18.84 0.06 CFHT    
58259.200           u    18.70 0.12 Syn     
58259.250           u    18.81 0.05 CFHT    
58260.242           u    18.87 0.06 CFHT    
58261.250           u    18.91 0.06 CFHT    
58204.527           U    17.63 0.09 Swift   
58208.840           U    17.68 0.08 Swift   
58210.376           U    17.96 0.16 Swift   
58212.637           U    17.99 0.13 Swift   
58213.029           U    17.69 0.10 Swift   
58215.023           U    18.00 0.09 Swift   
58221.212           U    17.98 0.08 Swift   
58223.266           U    17.97 0.11 Swift   
58228.507           U    18.27 0.21 Swift   
58231.961           U    18.25 0.20 Swift   
58234.018           U    18.40 0.11 Swift   
58237.073           U    18.38 0.10 Swift   
58240.131           U    18.39 0.10 Swift   
58242.317           U    18.61 0.16 Swift   
58249.364           U    18.82 0.13 Swift   
58252.146           U    18.62 0.22 Swift   
58255.732           U    19.02 0.33 Swift   
58261.116           U    18.86 0.18 Swift   
58264.034           U    18.63 0.15 Swift   
58267.821           U    18.89 0.23 Swift   
58204.524           UVW1 17.89 0.08 Swift   
58208.839           UVW1 18.28 0.08 Swift   
58210.375           UVW1 18.10 0.12 Swift   
58212.636           UVW1 18.40 0.11 Swift   
58213.027           UVW1 18.22 0.09 Swift   
58215.022           UVW1 18.46 0.08 Swift   
58221.210           UVW1 18.46 0.07 Swift   
58223.265           UVW1 18.49 0.11 Swift   
58228.506           UVW1 18.40 0.14 Swift   
58231.960           UVW1 18.45 0.14 Swift   
58234.017           UVW1 18.80 0.09 Swift   
58237.070           UVW1 18.82 0.09 Swift   
58240.128           UVW1 18.77 0.09 Swift   
58242.317           UVW1 18.94 0.12 Swift   
58249.361           UVW1 18.77 0.09 Swift   
58252.143           UVW1 18.85 0.12 Swift   
58255.731           UVW1 18.61 0.14 Swift   
58261.113           UVW1 18.83 0.10 Swift   
58264.031           UVW1 18.81 0.10 Swift   
58267.820           UVW1 18.70 0.10 Swift   
58204.534           UVM2 18.00 0.06 Swift   
58208.843           UVM2 18.45 0.06 Swift   
58210.378           UVM2 18.31 0.10 Swift   
58212.895           UVM2 18.96 0.14 Swift   
58213.032           UVM2 18.31 0.07 Swift   
58215.026           UVM2 18.46 0.06 Swift   
58221.218           UVM2 18.59 0.07 Swift   
58223.271           UVM2 18.67 0.08 Swift   
58228.510           UVM2 18.84 0.12 Swift   
58231.964           UVM2 18.72 0.12 Swift   
58234.023           UVM2 18.85 0.07 Swift   
58237.080           UVM2 18.95 0.07 Swift   
58240.139           UVM2 18.94 0.07 Swift   
58242.319           UVM2 18.93 0.08 Swift   
58249.371           UVM2 18.97 0.10 Swift   
58252.152           UVM2 18.85 0.10 Swift   
58255.737           UVM2 18.86 0.10 Swift   
58261.123           UVM2 18.66 0.07 Swift   
58264.042           UVM2 18.73 0.07 Swift   
58267.823           UVM2 18.71 0.07 Swift   
58204.529           UVW2 18.13 0.07 Swift   
58208.841           UVW2 18.63 0.07 Swift   
58210.376           UVW2 18.41 0.11 Swift   
58212.638           UVW2 19.01 0.12 Swift   
58213.030           UVW2 18.57 0.08 Swift   
58215.024           UVW2 18.63 0.07 Swift   
58221.214           UVW2 18.65 0.06 Swift   
58223.268           UVW2 18.79 0.10 Swift   
58228.508           UVW2 18.79 0.13 Swift   
58231.962           UVW2 19.01 0.14 Swift   
58234.019           UVW2 18.99 0.08 Swift   
58237.075           UVW2 19.00 0.08 Swift   
58240.133           UVW2 19.04 0.08 Swift   
58242.318           UVW2 19.15 0.09 Swift   
58249.366           UVW2 18.95 0.07 Swift   
58252.147           UVW2 19.04 0.10 Swift   
58255.734           UVW2 18.93 0.12 Swift   
58261.118           UVW2 18.71 0.07 Swift   
58264.036           UVW2 18.84 0.07 Swift   
58267.821           UVW2 18.66 0.07 Swift  
